Lower bounds on matrix factorization ranks via noncommutative polynomial optimization

We use techniques from (tracial noncommutative) polynomial optimization to formulate hierarchies of semidefinite programming lower bounds on matrix factorization ranks. In particular, we consider the nonnegative rank, the positive semidefinite rank, and their symmetric analogues: the completely positive rank and the completely positive semidefinite rank. We study the convergence properties of our hierarchies, compare them extensively to known lower bounds, and provide some (numerical) examples.

==> Delta.m <==
function y = Delta(n,order)

    y = (n^(order+1)-1)/(n-1);
end


==> GenMonomials.m <==
function Monomials = GenMonomials(t,n,I,J)
%Monomials up to degree t, excluding words containing I(k)J(k) for some k

    Monomials = zeros(1,n+1);
    z=0;
    for i = 1:(t+1)^n-1
        temp = dec2base(i,t+1);
        tempMon = zeros(1,n);
        for j = 1:length(temp)
            tempMon(n+1-j) = str2double(temp(length(temp)+1-j));
        end
        if(sum(tempMon)>t)
            continue
        end
        for k = 1:size(I,1)
            if(tempMon(I(k))>0 && tempMon(J(k))>0)
                z=1; 
            end
        end
        if(z==1)
            z=0;
            continue
        end
        Monomials = [Monomials; [tempMon, sum(tempMon)]];
    end
    Monomials = sortrows(Monomials,[n+1]);
    Monomials = [Monomials(1,:); flipud(Monomials(2:n+1,:)); Monomials(n+2:end,:)]; 


==> findMonomial.m <==
function index = findMonomial(word,Monomials)
    
    n=size(Monomials,2)-1;
    index = [];
    for k = 1:size(Monomials,1)
        if word == Monomials(k,1:n)
            index = k;
        end
    end
end

==> ind2word.m <==
function w = ind2word(n,ind,order)

% n is an integer (size of alphabet)
% ind is the index of a word
% Outputs word on {1,...,n} corresponding to index ind

% Find l such that (n^l - 1) / (n-1) < ind <= (n^(l+1) - 1)/(n-1)
% The returned word will have length l
for i = 1:2*order
    temp(i) = (n^(i+1)-1)/(n-1);
end
l = find(temp>=ind,1);
if ind ==1
    l = 0;
end

assert((n^l - 1) / (n-1) < ind && ind <= (n^(l+1) - 1) / (n-1), sprintf('ind=%d, l=%d\n',ind, l));
if l == 0
    % Empty word
    w = [];
else
    w = cell(1,l);
    [w{:}] = ind2sub(n*ones(1,l),ind - ((n^l - 1) / (n-1)));
    w = cell2mat(w);
end

==> iszeroentry.m <==
function y = iszeroentry(v,I,J)
    y=false;
    for k = 1:size(I,1)
        if(v(I(k))>0 && v(J(k))>0)
            y=true;
            return
        end
    end
    
    

==> word2ind.m <==
function ind = word2ind(n,w)

% n is an integer
% w is a row vector where each element is between 1 and n, representing a
% word on the alphabet {1,...,n}
% Outputs index of the word w in the list of all possible words on
% {1,...,n}.

l = length(w);

assert(all(w >= 1) && all(w <= n),'Elements of w should be between 1 and n');

if l == 0
    ind = 1;
elseif l == 1
    ind = w+1;
else
    % Number of words of length strictly smaller than l = 1+n+n^2 + ... + n^(l-1) = (n^l - 1) / (n-1);
    i0 = (n^l - 1)/(n-1);
    % Because sub2ind needs a list of parameters (instead of a vector giving the indices)
    % we will convert w to a cell array
    w = num2cell(w);
    ind = i0 + sub2ind(n*ones(1,l),w{:});
end

==> xi.jl <==
# To run this script download and unpack Julia 0.6 from www.julialang.com/downloads
# Start julia by running bin/julia 
# Run Pkg.add("MultivariatePolynomials")
# Run Pkg.add("IterTools")
# Run Pkg.clone("http://github.com/daviddelaat/SemidefiniteProgramming.jl.git")
# Run include("path/to/xi.jl")
# Run e.g., xicpsd(circulant(0.5, 0.0), 2, V=[circshift([1.0, -1.0, 1.0, -1.0, 1.0], k) for k = 0:4])

using SemidefiniteProgramming, MultivariatePolynomials, IterTools

###############################################################
### Workaround for bug in julia 0.6 (copied from julia 0.7) ###
###############################################################

## ndigits (number of digits) in base 10 ##

# decimal digits in an unsigned integer
const powers_of_ten = [
    0x0000000000000001, 0x000000000000000a, 0x0000000000000064, 0x00000000000003e8,
    0x0000000000002710, 0x00000000000186a0, 0x00000000000f4240, 0x0000000000989680,
    0x0000000005f5e100, 0x000000003b9aca00, 0x00000002540be400, 0x000000174876e800,
    0x000000e8d4a51000, 0x000009184e72a000, 0x00005af3107a4000, 0x00038d7ea4c68000,
    0x002386f26fc10000, 0x016345785d8a0000, 0x0de0b6b3a7640000, 0x8ac7230489e80000,
]
function myndigits0z(x::Base.BitUnsigned64)
    lz = (sizeof(x)<<3)-leading_zeros(x)
    nd = (1233*lz)>>12+1
    nd -= x < powers_of_ten[nd]
end
function myndigits0z(x::UInt128)
    n = 0
    while x > 0x8ac7230489e80000
        x = div(x,0x8ac7230489e80000)
        n += 19
    end
    return n + myndigits0z(UInt64(x))
end

myndigits0z(x::Signed) = myndigits0z(unsigned(abs(x)))

myndigits0z(x::Integer) = myndigits0zpb(x, 10)

# TODO (when keywords args are fast): rename to ndigits and make pad a keyword
myndigits10(x::Integer, pad::Int=1) = max(pad, myndigits0z(x))
myndigits(x::Integer) = iszero(x) ? 1 : myndigits0z(x)

## ndigits with specified base ##

# The suffix "nb" stands for "negative base"
function myndigits0znb(x::Integer, b::Integer)
    # precondition: b < -1 && !(typeof(x) <: Unsigned)
    d = 0
    while x != 0
        x = cld(x,b)
        d += 1
    end
    return d
end

ndigits0znb(x::Unsigned, b::Integer) = ndigits0znb(signed(x), b)
ndigits0znb(x::Bool, b::Integer) = x % Int

# The suffix "pb" stands for "positive base"
# TODO: allow b::Integer
function myndigits0zpb(x::Base.BitUnsigned, b::Int)
    # precondition: b > 1
    x == 0 && return 0
    b < 0   && return myndigits0znb(signed(x), b)
    b == 2  && return sizeof(x)<<3 - leading_zeros(x)
    b == 8  && return (sizeof(x)<<3 - leading_zeros(x) + 2) ÷ 3
    b == 16 && return sizeof(x)<<1 - leading_zeros(x)>>2
    b == 10 && return myndigits0z(x)

    d = 0
    while x > typemax(Int)
        x = div(x,b)
        d += 1
    end
    x = div(x,b)
    d += 1

    m = 1
    while m <= x
        m *= b
        d += 1
    end
    return d
end

myndigits0zpb(x::Base.BitSigned, b::Integer) = myndigits0zpb(unsigned(abs(x)), Int(b))
myndigits0zpb(x::Base.BitUnsigned, b::Integer) = myndigits0zpb(x, Int(b))
myndigits0zpb(x::Bool, b::Integer) = x % Int

# The suffix "0z" means that the output is 0 on input zero (cf. #16841)
"""
    ndigits0z(n::Integer, b::Integer=10)
Return 0 if `n == 0`, otherwise compute the number of digits in
integer `n` written in base `b` (i.e. equal to `ndigits(n, b)`
in this case).
The base `b` must not be in `[-1, 0, 1]`.
# Examples
```jldoctest
julia> Base.ndigits0z(0, 16)
0
julia> Base.ndigits(0, 16)
1
julia> Base.ndigits0z(0)
0
julia> Base.ndigits0z(10, 2)
4
julia> Base.ndigits0z(10)
2
```
See also [`ndigits`](@ref).
"""
function myndigits0z(x::Integer, b::Integer)
    if b < -1
        myndigits0znb(x, b)
    elseif b > 1
        myndigits0zpb(x, b)
    else
        throw(DomainError(b, "The base `b` must not be in `[-1, 0, 1]`."))
    end
end

"""
    ndigits(n::Integer, b::Integer=10)
Compute the number of digits in integer `n` written in base `b`.
The base `b` must not be in `[-1, 0, 1]`.
# Examples
```jldoctest
julia> ndigits(12345)
5
julia> ndigits(1022, 16)
3
julia> base(16, 1022)
"3fe"
```
"""
myndigits(x::Integer, b::Integer, pad::Int=1) = max(pad, myndigits0z(x, b))

function mydigits!(a::AbstractVector{T}, n::Integer, base::Integer=10) where T<:Integer
    base < 0 && isa(n, Unsigned) && return digits!(a, convert(Signed, n), base)
    2 <= abs(base) || throw(ArgumentError("base must be ≥ 2 or ≤ -2, got $base"))
    
    for i in eachindex(a)
        if base > 0
            a[i] = rem(n, base)
            n = div(n, base)
        else
            a[i] = mod(n, -base)
            n = cld(n, base)
        end
    end
    return a
end

mydigits(n::Integer, base::T=10, pad::Integer=1) where {T<:Integer} = mydigits(T, n, base, pad)

function mydigits(T::Type{<:Integer}, n::Integer, base::Integer=10, pad::Integer=1)
    mydigits!(zeros(T, myndigits(n, base, pad)), n, base)
end

#################
### CPSD rank ###
#################

function words(n, d, zeropairs = Vector{Int}[])
    list = Vector{Int}[]
    for cd = 0:d, k = 0:n^cd-1
        w = mydigits(k, n, cd) + ones(Int, cd)
        zero = false
        for pos = 1:length(w)-1, pair in zeropairs
            if w[pos] == pair[1] && w[pos+1] == pair[2]
                zero = true     
            end
        end
        if !zero
            push!(list, w)
        end
    end
    list
end

function iszeroentry(w, zeropairs)
    for pair in zeropairs   
        for k = 1:length(w)-1
            if w[k] == pair[1] && w[k+1] == pair[2]       
                return true
            end
        end
        if length(w) >= 1 && w[end] == pair[1] && w[1] == pair[2]
            return true
        end
    end
    false        
end

iscirc(u, v) = length(u) == length(v) && any([u == circshift(v, k) for k = 0:length(v)-1])

function xicpsd{T<:Real}(A::Matrix{T}, t::Int; V=Vector{T}[], solver=CSDP(verbose=true))  
    n = size(A, 1)
    
    # Build relevant words    
    zeropairs = Vector{Int}[]
    for i = 1:n, j = 1:n
        if isapprox(A[i, j], 0.0)
            push!(zeropairs, [i, j])
        end
    end

    ws = reverse(words(n, t, zeropairs))
    smallws = reverse(words(n, t-1, zeropairs)) 

    println("Generating semidefinite program...")
    sdp = SparseSDP(T, maximize=false)


    println("Generating objective...")
    setobj!(sdp, :M, Int[], Int[], one(T))
 
    println("Generating linear constraints...")
    for i = 1:n, j = i:n
        if !isapprox(A[i, j], 0.0)
            setcon!(sdp, (:A, i, j), :M, [i], [j], one(T))
            setrhs!(sdp, (:A, i, j), A[i, j])
        end
    end
    
    println("Generating tracial moment matrix...")
    skip = Set{Vector{Int}}()
    for (u, v) in chain(((u, u) for u in ws), subsets(ws, 2))
        w = vcat(reverse(u), v)
        if iszeroentry(w, zeropairs) 
            setcon!(sdp, (:zeros, u, v), :M, u, v, one(T))
        else
            if !(w in skip)
                union!(skip, [circshift(w, l) for l in 0:length(w)-1])
                for (nu, nv) in chain(((u, u) for u in ws), subsets(ws, 2))
                    if (u != nu || v != nv) && iscirc(w, vcat(reverse(nu), nv))
                        setcon!(sdp, (:moment, u, v, nu, nv), :M, u, v, one(T))
                        setcon!(sdp, (:moment, u, v, nu, nv), :M, nu, nv, -one(T))
                    end
                end
            end
        end
    end
   
    println("Generating localizing constraints...")    
    for k = 1:n, (u, v) in chain(((u, u) for u in smallws), subsets(smallws, 2))
        setcon!(sdp, (:arch, k, u, v), (:arch, k), u, v, -one(T))
        if !iszeroentry(vcat(reverse(u), v), zeropairs)
            setcon!(sdp, (:arch, k, u, v), :M, vcat([k], u), v, sqrt(A[k, k]))
        end
        if !iszeroentry(vcat(reverse(u), [k, k], v), zeropairs)
            setcon!(sdp, (:arch, k, u, v), :M, vcat([k], u), vcat([k], v), -one(T))
        end
    end
      
    if V != []
        println("Generating V-constraints...")
        for vec in V, (u, v) in chain(((u, u) for u in smallws), subsets(smallws, 2))
            setcon!(sdp, (:v, vec, u, v), (:v, vec), u, v, -one(T))
            if !iszeroentry(vcat(reverse(u), v), zeropairs) 
                setcon!(sdp, (:v, vec, u, v), :M, u, v, dot(vec, A*vec))
            end
            for k = 1:n, l = 1:n
                if !iszeroentry(vcat(reverse(u), [k, l], v), zeropairs) 
                    setcon!(sdp, (:v, vec, u, v), :M, vcat([k], u), vcat([l], v), -vec[k]*vec[l])
                end
            end
        end
    end
   
    println("Starting solver...")
    sol = solve(sdp, solver)  
    if sol != nothing
        return obj(sol)
    end
end

###############
### CP rank ###
###############

function quickcomp(alpha, i) 
    v = zeros(Int, length(alpha))
    for k in i
        v[k] += 1
    end
    alpha == v
end

function xicp{T<:Real}(A::Matrix{T}, t::Int; dagger::Bool=false, V=Vector{T}[], solver=CSDP(verbose=true))
    n = size(A, 1)
    
    @polyvar x[1:n]
    
    mons = monomials(x, 0:t)
    smallmons = monomials(x, 0:t-1)
    big = length(mons)
    small = length(smallmons)
    
    println("Matrix sizes: big=$big, small=$small")
    
    println("Generating semidefinite program...")

    sdp = SparseSDP(T, maximize=false)
    
    println("Generating moment constraints...")    
    dict = Dict()
    for (u, v) in chain(((u, u) for u in mons), subsets(mons, 2))
        if haskey(dict, u*v)
            nu, nv = dict[u*v]
            setcon!(sdp, (:moment, u, v), :M, u, v, one(T))
            setcon!(sdp, (:moment, u, v), :M, nu, nv, -one(T))
        else    
            dict[u*v] = (u, v)
        end
    end
    if dagger
        for (mon, (u, v)) in dict
            if u != v && sum(mon.z) > 2
                setcon!(sdp, (:nonneg, :M, u, v), :M, u, v, one(T))
                setcon!(sdp, (:nonneg, :M, u, v), (:nonneg, :M, u, v), 1, 1, -one(T))
            end
        end
    end

    for i = 1:n, j = i:n
        setcon!(sdp, (:linear, i, j), :M, x[i], x[j], one(T))
        setrhs!(sdp, (:linear, i, j), A[i, j])
    end
        
    println("Generating localizing constraints...")
    for i in 1:n
        dict = Dict()
        for (u, v) in chain(((u,u) for u in smallmons), subsets(smallmons, 2))
            if haskey(dict, u*v)
                (nu, nv) = dict[u*v]
                setcon!(sdp, (:loc, i, u, v), (:loc, i), u, v, one(T))
                setcon!(sdp, (:loc, i, u, v), (:loc, i), nu, nv, -one(T))
            else
                dict[u*v] = (u, v)
                setcon!(sdp, (:loc, i, u, v), (:loc, i), u, v, one(T))
                setcon!(sdp, (:loc, i, u, v), :M, u, v*x[i], -sqrt(A[i, i]))
                setcon!(sdp, (:loc, i, u, v), :M, u*x[i], v*x[i], one(T))
            end
            if dagger && u != v
                setcon!(sdp, (:nonneg, :loc, i, u, v), (:loc, i), u, v, one(T))
                setcon!(sdp, (:nonneg, :loc, i, u, v), (:nonneg, :loc, i, u, v), 1, 1, -one(T))
            end
        end
    end
    negset = Set()
    for i = 1:n, j = i+1:n
        dict = Dict()
        for (u, v) in chain(((u,u) for u in smallmons), subsets(smallmons, 2))
            if haskey(dict, u*v)
                (nu, nv) = dict[u*v]
                setcon!(sdp, (:loc, i, j, u, v), (:loc, i, j), u, v, one(T))
                setcon!(sdp, (:loc, i, j, u, v), (:loc, i, j), nu, nv, -one(T))             
            else
                dict[u*v] = (u, v)
                setcon!(sdp, (:loc, i, j, u, v), (:loc, i, j), u, v, one(T))
                setcon!(sdp, (:loc, i, j, u, v), :M, u, v, -A[i, j])
                setcon!(sdp, (:loc, i, j, u, v), :M, u*x[i], v*x[j], one(T))
                if dagger && u != v
                     if !((A[i, j], u*v, u*x[i]*v*x[j]) in negset)
                        setcon!(sdp, (:nonneg, :loc, i, j, u, v), (:loc, i, j), u, v, one(T))
                        setcon!(sdp, (:nonneg, :loc, i, j, u, v), (:nonneg, :loc, i, j, u, v), 1, 1, -one(T))
                        push!(negset, (A[i, j], u*v, u*x[i]*v*x[j])) 
                    end
                end
            end
        end
    end
       
    for vec in V
        println("Generating v=$vec constraint...")
        for (u, v) in  subsets(smallmons, 2)
            setcon!(sdp, (:v, vec, u, v), (:v, vec), u, v, one(T))
            setcon!(sdp, (:v, vec, u, v), :M, u, v, -dot(v, A*v))
            for i = 1:n, j = 1:n
                setcon!(sdp, (:v, vec, u, v), :M, u*x[i], v*x[i], vec[i]*vec[j])
            end
        end
    end
        
    if dagger
        for l = 2:t
            println("Generating l=$l tensor constraint...")
            o = ones(Int, l)
            digitsarray = [mydigits(k, n, l)+o for k = 0:n^l-1]
            for r in monomials(x, l), s in monomials(x, l)
                M = 0.0
                for i = 1:n^l, j = 1:n^l
                    a = digitsarray[i]
                    b = digitsarray[j]
                    if quickcomp(r.z, a) && quickcomp(s.z, b)
                        c1 = prod(factorial(alpha) for alpha in r.z)  
                        c2 = prod(factorial(alpha) for alpha in s.z)
                        M += c1 * c2 * prod(A[k, p] for (k, p) in zip(a, b))
                    end
                end
                setcon!(sdp, (:tensor, l, r, s), (:tensor, l), r, s, one(T))
                setcon!(sdp, (:tensor, l, r, s), :M, r, s, one(T))
                setrhs!(sdp, (:tensor, l, r, s), M / factorial(l)^2)
            end
        end
    end

    setobj!(sdp, :M, one(x[1]), one(x[1]), one(T))

    println("Starting solver...")
    sol = solve(sdp, solver)

    obj(sol)
end

########################
### Nonnegative rank ###
########################

function xiplus{T<:Real}(A::Matrix{T}, t::Int; dagger::Bool=false, V=Vector{T}[], solver=CSDP(verbose=true))
    m = size(A, 1)
    n = size(A, 2)
    
    @polyvar x[1:n+m]
    
    mons = monomials(x, 0:t)
    smallmons = monomials(x, 0:t-1)
    big = length(mons)
    small = length(smallmons)
    
    println("Matrix sizes: big=$big, small=$small")
    
    println("Generating semidefinite program...")

    sdp = SparseSDP(T, maximize=false)
    
    println("Generating moment constraints...")    
    dict = Dict()
    for (u, v) in chain(((u, u) for u in mons), subsets(mons, 2))
        if haskey(dict, u*v)
            nu, nv = dict[u*v]
            setcon!(sdp, (:moment, u, v), :M, u, v, one(T))
            setcon!(sdp, (:moment, u, v), :M, nu, nv, -one(T))
        else    
            dict[u*v] = (u, v)
        end
    end
    if dagger
        for (mon, (u, v)) in dict
            if u != v && sum(mon.z) > 2
                setcon!(sdp, (:nonneg, :M, u, v), :M, u, v, one(T))
                setcon!(sdp, (:nonneg, :M, u, v), (:nonneg, :M, u, v), 1, 1, -one(T))
            end
        end
    end

    for i = 1:m, j = 1:n
        setcon!(sdp, (:linear, i, j), :M, x[i], x[m+j], one(T))
        setrhs!(sdp, (:linear, i, j), A[i, j])
    end
        
    println("Generating localizing constraints...")
    for i in 1:m+n
        dict = Dict()
        for (u, v) in chain(((u,u) for u in smallmons), subsets(smallmons, 2))
            if haskey(dict, u*v)
                (nu, nv) = dict[u*v]
                setcon!(sdp, (:loc, i, u, v), (:loc, i), u, v, one(T))
                setcon!(sdp, (:loc, i, u, v), (:loc, i), nu, nv, -one(T))
            else
                dict[u*v] = (u, v)
                setcon!(sdp, (:loc, i, u, v), (:loc, i), u, v, one(T))
                setcon!(sdp, (:loc, i, u, v), :M, u, v*x[i], -sqrt(maximum(A)))
                setcon!(sdp, (:loc, i, u, v), :M, u*x[i], v*x[i], one(T))
            end
            if dagger && u != v
                setcon!(sdp, (:nonneg, :loc, i, u, v), (:loc, i), u, v, one(T))
                setcon!(sdp, (:nonneg, :loc, i, u, v), (:nonneg, :loc, i, u, v), 1, 1, -one(T))
            end
        end
    end
    negset = Set()
    for i = 1:m, j = 1:n
        dict = Dict()
        for (u, v) in chain(((u,u) for u in smallmons), subsets(smallmons, 2))
            if haskey(dict, u*v)
                (nu, nv) = dict[u*v]
                setcon!(sdp, (:loc, i, j, u, v), (:loc, i, j), u, v, one(T))
                setcon!(sdp, (:loc, i, j, u, v), (:loc, i, j), nu, nv, -one(T))             
            else
                dict[u*v] = (u, v)
                setcon!(sdp, (:loc, i, j, u, v), (:loc, i, j), u, v, one(T))
                setcon!(sdp, (:loc, i, j, u, v), :M, u, v, -A[i, j])
                setcon!(sdp, (:loc, i, j, u, v), :M, u*x[i], v*x[m+j], one(T))
                if dagger && u != v
                    if !((A[i, j], u*v, u*x[i]*v*x[m+j]) in negset)
                        setcon!(sdp, (:nonneg, :loc, i, j, u, v), (:loc, i, j), u, v, one(T))
                        setcon!(sdp, (:nonneg, :loc, i, j, u, v), (:nonneg, :loc, i, j, u, v), 1, 1, -one(T))
                        push!(negset, (A[i, j], u*v, u*x[i]*v*x[m+j])) 
                    end                         
                end
            end
        end
    end
         
    setobj!(sdp, :M, one(x[1]), one(x[1]), one(T))
    
    println("Starting solver...")
    sol = solve(sdp, solver)

    obj(sol)
end

################
### PSD rank ###
################

function xipsd{T<:Real}(A::Matrix{T}, t::Int; V=Vector{T}[], solver=CSDP(verbose=true))  
    m = size(A, 1)
    n = size(A, 2)
    
    # Build relevant words    
    zeropairs = Vector{Int}[]
    for i = 1:m, j = 1:n
        if isapprox(A[i, j], 0.0)
            push!(zeropairs, [i, m+j])
            push!(zeropairs, [m+j, i])
        end
    end

    ws = words(m+n, t, zeropairs)
    smallws = words(m+n, t-1, zeropairs)
    
    println("Generating semidefinite program...")
    sdp = SparseSDP(T, maximize=false)
 
    println("Generating objective...")
    setobj!(sdp, :M, Int[], Int[], one(T))

    println("Generating linear constraints...")
    for i = 1:m, j = 1:n
        if !isapprox(A[i, j], 0.0)
            setcon!(sdp, (:A, i, j), :M, [i], [m+j], one(T))
            setrhs!(sdp, (:A, i, j), A[i, j])
        end
    end
    
    println("Generating tracial moment matrix...")
    skip = Set{Vector{Int}}()
    for (u, v) in chain(((u, u) for u in ws), subsets(ws, 2))
        w = vcat(reverse(u), v)
        if iszeroentry(w, zeropairs) 
            setcon!(sdp, (:zeros, u, v), :M, u, v, one(T))
        else
            if !(w in skip)
                union!(skip, [circshift(w, l) for l in 0:length(w)-1])
                for (nu, nv) in chain(((u, u) for u in ws), subsets(ws, 2))
                    if (u != nu || v != nv) && iscirc(w, vcat(reverse(nu), nv))
                        setcon!(sdp, (:moment, u, v, nu, nv), :M, u, v, one(T))
                        setcon!(sdp, (:moment, u, v, nu, nv), :M, nu, nv, -one(T))
                    end
                end
            end
        end
    end
    
    println("Generating localizing constraints...")    
    for i = 1:m, (u, v) in chain(((u, u) for u in smallws), subsets(smallws, 2))
        setcon!(sdp, (:arch, i, u, v), (:arch, i), u, v, -one(T))
        if !iszeroentry(vcat(reverse(u), [i], v), zeropairs)
            setcon!(sdp, (:arch, i, u, v), :M, vcat([i], u), v, one(T))
        end
        if !iszeroentry(vcat(reverse(u), [i, i], v), zeropairs)
            setcon!(sdp, (:arch, i, u, v), :M, vcat([i], u), vcat([i], v), -one(T))
        end
    end
    for j = 1:n, (u, v) in chain(((u, u) for u in smallws), subsets(smallws, 2))
        setcon!(sdp, (:arch2, j, u, v), (:arch2, j), u, v, -one(T))
        if !iszeroentry(vcat(reverse(u), [m+j], v), zeropairs)
            setcon!(sdp, (:arch2, j, u, v), :M, vcat([m+j], u), v, sum(A[i, j] for i = 1:m))
        end
        if !iszeroentry(vcat(reverse(u), [m+j, m+j], v), zeropairs)
            setcon!(sdp, (:arch2, j, u, v), :M, vcat([m+j], u), vcat([m+j], v), -one(T))
        end
    end
    
    println("Generating ideal constraints...")    
    for u in ws, v in smallws
        setcon!(sdp, (:ideal, u, v), :M, u, v, -one(T))
        for i = 1:m
            if !iszeroentry(vcat(reverse(u), [i], v), zeropairs)
                setcon!(sdp, (:ideal, u, v), :M, u, vcat([i], v), one(T))
            end
        end
    end
    
    println("Starting solver...")
    sol = solve(sdp, solver)  
    if sol != nothing
        return obj(sol)
    end
end


################
### Examples ###
################

twobytwo{T<:Real}(alpha::T=one(T)/2) = [one(T) alpha; alpha one(T)]

circulant{T<:Real}(b::T, c::T=zero(T)) = [1 b c c b;
                                          b 1 b c c;
                                          c b 1 b c;
                                          c c b 1 b;
                                          b c c b 1]

IJJI(m, n) = [eye(m) ones(m, n)/sqrt(m*n); ones(n, m)/sqrt(m*n) eye(n)]

function circmatrix(v)
    hcat([circshift(v, k) for k = -length(v)+1:0]...)
end

M7 = circmatrix([531.0, 81, 150, 150, 81, 531, 926]/926)

M7tilde = circmatrix([108, 27, 4, 4, 27, 108, 163.0]/163)

makediagone(A) = diagm(1./sqrt.(diag(A))) * A * diagm(1./sqrt.(diag(A)))

M8tilde = makediagone([541.0 880 363 24 55 11 24 0;
                       880 2007 1496 363 48 22 22 24;
                       363 1496 2223 1452 363 24 22 11;
                       24 363 1452 2325 1584 363 48 55;
                       55 48 363 1584 2325 1452 363 24;
                       11 22 24 363 1452 2223 1496 363;
                       24 22 22 48 363 1496 2007 880;
                       0 24 11 55 24 363 880 541])

M9tilde = makediagone([2548 1628 363 60 55 55 60 363 1628;
                       1628 2548 1628 363 60 55 55 60 363;
                       363 1628 2483 1562 363 42 22 55 60;
                       60 363 1562 2476 1628 363 42 55 55;
                       55 60 363 1628 2548 1628 363 60 55;
                       55 55 42 363 1628 2476 1562 363 60;
                       60 55 22 42 363 1562 2483 1628 363;
                       363 60 55 55 60 363 1628 2548 1628;
                       1628 363 60 55 55 60 363 1628 2548])


M11tilde = makediagone([81 0 72 36 228 320 240 228 36 96 0;
                        0 845 0 96 36 228 320 320 228 36 96;
                        72 0 827 0 72 36 198 320 320 198 36;
                        36 96 0 845 0 96 36 228 320 320 228;
                        228 36 72 0 781 0 96 36 228 240 320;
                        320 228 36 96 0 845 0 96 36 228 320;
                        240 320 198 36 96 0 745 0 96 36 228;
                        228 320 320 228 36 96 0 845 0 96 36;
                        36 228 320 320 228 36 96 0 845 0 96;
                        96 36 198 320 240 228 36 96 0 745 0;
                        0 96 36 228 320 320 228 36 96 0 845])

A(alpha) = [1.0 1.0; 1.0 alpha]

S(a, b) = [1-a 1+a 1-b 1+b;
           1+a 1-a 1-b 1+b;
           1+a 1-a 1+b 1-b;
           1-a 1+a 1+b 1-b]
           
M{T<:Real}(b::T, c::T) = [one(T) b c; c one(T) b; b c one(T)]

SQ = [0.0 0 2 2; 1 0 0 3; 0 1 3 0; 2 2 0 0]

SH = circmatrix([0.0, 1, 2, 2, 1, 0])

DSH = diagm([2.0,2,1,1,1,1]) * SH


==> xi_cp.m <==
%This script computes the bound xi_{t,V}^{cp}(A), with optional additional
%constraints dagger and xixj as defined in the paper 'Lower bounds on matrix factorization ranks via noncommutative polynomial
% optimization' by Sander Gribling, David de Laat & Monique Laurent. 


clear all
clc

%Example input of a matrix: (At the bottom the matrices related to the DJL example are included)
A = [1, 1/2; 1/2, 1];
V = [];

%Choose the bound:
t = 2; 
dagger = false;
xixj = false;


%%
%The script below computes the bound. 

n = size(A,1);
[Ker,p] = eig(A,'vector');
[I,J] = find(A==0);


Monomials = GenMonomials(t,n,I,J)


D = size(Monomials,1)
Dloc = find(Monomials(:,n+1)==t,1)-1
Dloc2 = find(Monomials(:,n+1)==t-1,1)-1

%Moment constraints:
MonSums = sparse(D^2,(2*t+1)^n);
for i = 1:D
    for j=i:D
        if(i==1 && j==1)
            continue
        end
        temp = Monomials(i,1:n)+Monomials(j,1:n);
        tempstr = '';
        for k = 1:n
            tempstr = strcat(tempstr,num2str(temp(k)));
        end
        MonSums(i+(j-1)*D,base2dec(tempstr,2*t+1)) = 1;
    end
end
C = sparse(1,D^2); %Set constraint matrix C
count=1;
for i=1:size(MonSums,2)
    linearindices = find(MonSums(:,i));
    if(~isempty(linearindices))
        for k = 2:length(linearindices)
            C(count,linearindices(1)) = 1;
            C(count,linearindices(k)) = -1;
            count = count+1; 
        end
        %Check if the moment matrix entries should be set to zero:
        [Rowindex,Colindex] = ind2sub([D,D],linearindices(1));
        if(iszeroentry(Monomials(Rowindex,1:n)+Monomials(Colindex,1:n),I,J))
            C(count,linearindices(1)) = 1;
            count = count+1;
        end
    end
end


%For the efficient tensor constraint (only implemented for level 2 and 3):
indexlower = find(Monomials(:,n+1)==2,1);
indexupper = find(Monomials(:,n+1)==3,1)-1;
if(size(indexupper,1)==0)
    indexupper = size(Monomials,1);
end
 
    %Efficient tensor constraints l=2
    l=2;
    if(t==l)
        Dlup2 = D;
    else
        Dlup2 = find(Monomials(:,n+1)==l+1,1)-1;
    end
    Dldown2 = find(Monomials(:,n+1)==l,1);
    Q2 = zeros(Dlup2-Dldown2,n^l);
    for i = Dldown2:Dlup2
        for j = 1:n^l
            [nc1,nc2] = ind2sub(n*ones(1,l),j);
            word = Monomials(nc1+1,1:n) + Monomials(nc2+1,1:n);
            dm = factorial(l);
            for k = 1:n
                dm = dm/factorial(Monomials(i,k));
            end                        
            Q2(i-Dldown2+1,j) = 1.0*isequal(Monomials(i,1:n),word)/dm;
        end
    end

    l=3;
    if(t==l)
        Dlup3 = D;
    else
        Dlup3 = find(Monomials(:,n+1)==l+1,1)-1;
    end
    Dldown3 = find(Monomials(:,n+1)==l,1);
    Q3 = zeros(Dlup3-Dldown3,n^l);
    for i = Dldown3:Dlup3
        for j = 1:n^l
            [nc1,nc2,nc3] = ind2sub(n*ones(1,l),j);
            word = Monomials(nc1+1,1:n) + Monomials(nc2+1,1:n) + Monomials(nc3+1,1:n);
            dm = factorial(l);
            for k = 1:n
                dm = dm/factorial(Monomials(i,k));
            end                        
            Q3(i-Dldown3+1,j) = 1.0*isequal(Monomials(i,1:n),word)/dm;
        end
    end            
            
E = eye(n);

cvx_begin

        variable M(D,D) semidefinite
        variable temp(Dloc,Dloc,n)
        variable tempV(Dloc,Dloc,size(V,1))    
        variable tempV2(Dloc,Dloc,size(V,1),n,n)
        variable tempSquare(Dloc,Dloc,n,n) 

        minimize( M(1,1) ) 

        subject to


        %The linear constraints on M (moment+forcing zeros)
        C*M(:)==0
        if dagger
            M>=0
        end


        %The second order constraints
        M(2:n+1,2:n+1) == A(:,:)

        %The localizing constraints
        for k = 1:n
            for i = 1:Dloc
                for j = i:Dloc
                    word = Monomials(i,1:n);
                    word(k) = word(k)+1;
                    if(~iszeroentry(word,I,J))
                        index = findMonomial(word,Monomials);
                        temp(i,j,k) == M(index,j)           
                    end
                end
            end
        end

        %The A_kl - x_k x_l localizing constraints
        for k = 1:n
            for l = k:n
                for i = 1:Dloc
                    for j = 1:Dloc
                        word1 = Monomials(i,1:n);
                        word1(k) = word1(k)+1;
                        word2 = Monomials(j,1:n);
                        word2(l) = word2(l)+1;
                        if(~iszeroentry(word1,I,J) && ~iszeroentry(word2,I,J))
                            index1 = findMonomial(word1,Monomials);
                            index2 = findMonomial(word2,Monomials);
                            tempSquare(i,j,k,l) == M(index1,index2)           
                        end
                    end
                end
                if xixj
                    tempSquare(:,:,k,l) == semidefinite(Dloc,Dloc)
                end
                %The sqrt(A(k,k))*x_k - x_k^2 localizing constraints
                if k == l
                    sqrt(A(k,l))*temp(:,:,k) - tempSquare(:,:,k,l) == semidefinite(Dloc,Dloc)
                    if dagger
                        sqrt(A(k,l))*temp(:,:,k) - tempSquare(:,:,k,l) >= 0
                    end
                else
                    A(k,l)*M(1:Dloc,1:Dloc)-tempSquare(:,:,k,l) == semidefinite(Dloc,Dloc)
                    %The L(A_kl - x_k y_l)u)>=0 constraints
                    if dagger
                        A(k,l)*M(1:Dloc,1:Dloc)-tempSquare(:,:,k,l) >=0 
                    end
                end

            end
        end   



        %V constraints
        for r = 1:size(V,1)
            for k = 1:n
                for l = 1:n
                    tempV2(:,:,r,k,l) == V(r,k)*V(r,l)*tempSquare(:,:,k,l);
                end
            end
            tempV(:,:,r) == V(r,:)*A*(V(r,:)')*M(1:Dloc,1:Dloc) - sum(sum(tempV2(:,:,r,:,:),4),5)
            tempV(:,:,r) == semidefinite(Dloc,Dloc)
        end


        if dagger            
            %The efficient tensor constraints:
            if t >=2
            Q2*kron(A,A)*(Q2') - M(Dldown2:Dlup2,Dldown2:Dlup2) == semidefinite(Dlup2-Dldown2+1,Dlup2-Dldown2+1)
            end

            %Efficient tensor constraints l=3
            if(t>=3)
                Q3*kron(kron(A,A),A)*(Q3') - M(Dldown3:Dlup3,Dldown3:Dlup3) == semidefinite(Dlup3-Dldown3+1,Dlup3-Dldown3+1)
            end
        end

cvx_end








%%
%The examples related to the DJL conjecture: (see Section 4.5.2)
%M_7
% A = 926*eye(7) + 531*(diag(ones(6,1),1) + diag(ones(6,1),-1)) + 81*(diag(ones(5,1),2) + diag(ones(5,1),-2)) + 150*(diag(ones(4,1),3) + diag(ones(4,1),-3)) + 150*(diag(ones(3,1),4) + diag(ones(3,1),-4)) + 81*(diag(ones(2,1),5) + diag(ones(2,1),-5)) + 531*(diag(1,6) +diag(1,-6));
% A = A/926;

%\widetilde{M}_7
% A = [   163 108 27 4 4 27 108;
%         108 163 108 27 4 4 27;
%         27 108 163 108 27 4 4;
%         4 27 108 163 108 27 4;
%         4 4 27 108 163 108 27;
%         27 4 4 27 108 163 108;
%         108 27 4 4 27 108 163]/163 
% V =[];

%\widetilde{M}_8
% A = [   541 880 363 24 55 11 24 0;
%         880 2007 1496 363 48 22 22 24;
%         363 1496 2223 1452 363 24 22 11;
%         24 363 1452 2325 1584 363 48 55;
%         55 48 363 1584 2325 1452 363 24;
%         11 22 24 363 1452 2223 1496 363;
%         24 22 22 48 363 1496 2007 880;
%         0 24 11 55 24 363 880 541];
% B = diag(1./sqrt(diag(A)));    
% A = B*A*B;
% V = [];
    

%\widetilde{M}_9
% A = [2548 1628 363 60 55 55 60 363 1628;
%      1628 2548 1628 363 60 55 55 60 363;
%      363 1628 2483 1562 363 42 22 55 60;
%      60 363 1562 2476 1628 363 42 55 55;
%      55 60 363 1628 2548 1628 363 60 55;
%      55 55 42 363 1628 2476 1562 363 60;
%      60 55 22 42 363 1562 2483 1628 363;
%      363 60 55 55 60 363 1628 2548 1628;
%      1628 363 60 55 55 60 363 1628 2548]
% B = diag(1./sqrt(diag(A)));    
% A = B*A*B;
%  V = [];

%M_11
% A = [   781 0 72 36 228 320 240 228 36 96 0;
%         0 845 0 96 36 228 320 320 228 36 96;
%         72 0 827 0 72 36 198 320 320 198 36;
%         36 96 0 845 0 96 36 228 320 320 228;
%         228 36 72 0 781 0 96 36 228 240 320;
%         320 228 36 96 0 845 0 96 36 228 320;
%         240 320 198 36 96 0 745 0 96 36 228;
%         228 320 320 228 36 96 0 845 0 96 36;
%         36 228 320 320 228 36 96 0 845 0 96;
%         96 36 198 320 240 228 36 96 0 745 0;
%         0 96 36 228 320 320 228 36 96 0 845]
% B = diag(1./sqrt(diag(A)));    
% A = B*A*B;
% V = [];


==> xi_cpsd.m <==
%This script computes the bound xi_{t,V}^{cpsd}(A) as defined in the paper 'Lower bounds on matrix factorization ranks via noncommutative polynomial
% optimization' by Sander Gribling, David de Laat & Monique Laurent. 


clear all
clc


%Example input of a matrix: 
A = [1, 1/2; 1/2, 1];
V = [];


%Choose the bound:
order = 2;
propagate = true; %Propagate zeroes? (See Section 3.3)

%%
%The script below computes the bound. 

n = size(A,1);
[Ker,p] = eig(A,'vector');

D = Delta(n,order); %Size of the moment matrix
Dloc =  Delta(n,order-1);
Dloc2 = Delta(n,order-2);

C = sparse(D^2,1);
count = 1;

%The (tracial) moment constraints
for m = 1:Delta(n,2*order)
    word = ind2word(n,m,order);
    circword = circshift(word',1)';
    l = length(word);
    for i = max(1,l-order):l 
        u = fliplr(word(1:i));
        v = word(i+1:end);       
        for j = max(1,l-order):l 
            w = fliplr(word(1:j));
            z = word(j+1:end);
            s = fliplr(circword(1:j));
            t = circword(j+1:end);
            iu = word2ind(n,u);
            iv = word2ind(n,v);
            iw = word2ind(n,w);
            iz = word2ind(n,z);
            is = word2ind(n,s);
            it = word2ind(n,t);

            if [iu, iv, iw, iz] <= D*ones(1,4)
                if any([iu, iv] ~= [iw, iz])
                    C(sub2ind([D,D],iu,iv),count) = 1;
                    C(sub2ind([D,D],iw,iz),count) = -1;
                    count = count+1;
                end
                if any(word ~= circword)
                    C(sub2ind([D,D],iu,iv),count) = 1;
                    C(sub2ind([D,D],is,it),count) = -1;
                    count = count+1;
                end
            end 
        end 
    end
end
C = C';

%Propagation of zeroes. 
B = sparse(D,1); 
if propagate
    for m = 1:Delta(n,order) 
        word = ind2word(n,m,order);
        l = length(word);
        if(l==0)
            continue
        end
        for i = 1:l-1
            if(A(word(i),word(i+1)) == 0)
                ind = word2ind(n,word);
                B(ind) = 1;
            end
        end       
    end
end
Rem = ones(D,1).*B;

G = true(D,D);
for i = 1:D
    if(Rem(i) == 1)
        G(:,i) = false;
        G(i,:) = false;
    end
end
C = C(:,G(:));

Dnew = D- sum(Rem)
Dnewloc = Dloc - sum(Rem(1:Dloc))
Dnewloc2 = Dloc2 - sum(Rem(1:Dloc2))


    cvx_begin 
    
    variable M(Dnew,Dnew) semidefinite
    variable temp(Dnewloc,Dnewloc,n)  
    variable tempV(Dnewloc,Dnewloc,size(V,1))    
    variable tempV2(Dnewloc,Dnewloc,size(V,1),n,n)
    variable tempSquare(Dnewloc,Dnewloc,n,n) 

    
    minimize( M(1,1) ) 

    subject to

            
        %The tracial moment constraints
        C*M(:) == 0       
        
        %The second order constraints
        M(2:n+1,2:n+1) == A(:,:)
        
        
        %The localizing constraints
        for k = 1:n
            for i = 1:Dloc
                for j = 1:Dloc
                    word1 = ind2word(n,i,order);
                    word2 = [k word1];
                    if(Rem(word2ind(n,word2)) == 0 && Rem(j) == 0)
                        index = word2ind(n,word2);
                        index = index - sum(Rem(1:index-1));
                        temp(i-sum(Rem(1:i-1)),j-sum(Rem(1:j-1)),k) == M(index,j-sum(Rem(1:j-1)))           
                    end
                end
            end
        end
        
        
        %The sqrt(A(i,i))*x_i-x_i^2 localizing constraints
        for k = 1:n
            for l = 1:n
                for i = 1:Dloc
                    for j = 1:Dloc
                        word1 = ind2word(n,i,order);
                        word2 = [k, word1];
                        word3 = ind2word(n,j,order);
                        word4 = [l, word3];
                        if(Rem(word2ind(n,word2)) == 0 && Rem(word2ind(n,word4)) == 0)
                            index = word2ind(n,word2);
                            index = index - sum(Rem(1:index-1));
                            index2 = word2ind(n,word4);
                            index2 = index2-sum(Rem(1:index2-1));
                            tempSquare(i-sum(Rem(1:i-1)),j-sum(Rem(1:j-1)),k,l) == M(index,index2)           
                        end
                    end
                end
            end
            sqrt(A(k,k))*temp(:,:,k)-tempSquare(:,:,k,k) == semidefinite(Dnewloc,Dnewloc)
        end     
        
        %V constraints 
        for r = 1:size(V,1)
            for k = 1:n
                for l = 1:n
                    tempV2(:,:,r,k,l) == V(r,k)*V(r,l)*tempSquare(:,:,k,l);
                end
            end
            tempV(:,:,r) == V(r,:)*A*(V(r,:)')*M(1:Dnewloc,1:Dnewloc) - sum(sum(tempV2(:,:,r,:,:),4),5)
            tempV(:,:,r) == semidefinite(Dnewloc,Dnewloc)
        end        
        
        
    cvx_end

==> xi_plus.m <==
%This script computes the bound xi_t^+(Matrix), with optional additional
%constraints dagger and xixj as defined in the paper 'Lower bounds on matrix factorization ranks via noncommutative polynomial
% optimization' by Sander Gribling, David de Laat & Monique Laurent. 

clear all
clc


%Example input of a matrix: (see Section 5.2.1)
a = 0.5
Matrix = [1 1; 1 a]


%Choose the bound:
t = 2; 
dagger = false;
xixj = false;

%%
%The script below computes the bound. 

A = [ ones(size(Matrix,1)) Matrix; Matrix' ones(size(Matrix,2))];
n = size(A,1);
[I,J] = find(A==0);

Monomials = GenMonomials(t,n,I,J)

D = size(Monomials,1)
Dloc = find(Monomials(:,n+1)==t,1)-1

%Moment constraints:
MonSums = sparse(D^2,(2*t+1)^n);
for i = 1:D
    for j=1:D
        if(i==1 && j==1)
            continue
        end
        temp = Monomials(i,1:n)+Monomials(j,1:n);
        tempstr = '';
        for k = 1:n
            tempstr = strcat(tempstr,num2str(temp(k)));
        end
        MonSums(i+(j-1)*D,base2dec(tempstr,2*t+1)) = 1;
    end
end
C = sparse(1,D^2); %Set constraint matrix C
count=1;
for i=1:size(MonSums,2)
    linearindices = find(MonSums(:,i));
    if(~isempty(linearindices))
        for k = 2:length(linearindices)
            C(count,linearindices(1)) = 1;
            C(count,linearindices(k)) = -1;
            count = count+1; 
        end
        %Check if the moment matrix entries should be set to zero:
        [Rowindex,Colindex] = ind2sub([D,D],linearindices(1));
        if(iszeroentry(Monomials(Rowindex,1:n)+Monomials(Colindex,1:n),I,J))
            C(count,linearindices(1)) = 1;
            count = count+1;
        end
    end
end

 
cvx_begin 

    variable M(D,D) semidefinite
    variable temp(Dloc,Dloc,n)  
    variable tempSquare(Dloc,Dloc,n,n) 


    minimize( M(1,1) ) 

    subject to


        E = eye(n);    

        %The linear constraints on M (moment+forcing zeros)
        C*M(:)==0
        if dagger
            M>=0
        end


        %The second order constraints
        M(2+size(Matrix,1):1+size(Matrix,1)+size(Matrix,2),2:1+size(Matrix,1)) == Matrix'


        %The x psd localizing constraints
        for k = 1:n
            for i = 1:Dloc
                for j = 1:Dloc
                    word = Monomials(i,1:n);
                    word(k) = word(k)+1;
                    if(~iszeroentry(word,I,J))
                        index = findMonomial(word,Monomials);
                        temp(i,j,k) == M(index,j)           
                    end
                end
            end
        end


        %The x_k y_l localizing constraints
        for k = 1:n
            for l = k:n
                for i = 1:Dloc
                    for j = 1:Dloc
                        word1 = Monomials(i,1:n);
                        word1(k) = word1(k)+1;
                        word2 = Monomials(j,1:n);
                        word2(l) = word2(l)+1;
                        if(~iszeroentry(word1,I,J) && ~iszeroentry(word2,I,J))
                            index1 = findMonomial(word1,Monomials);
                            index2 = findMonomial(word2,Monomials);
                            tempSquare(i,j,k,l) == M(index1,index2)           
                        end
                    end
                end
                if xixj
                    tempSquare(:,:,k,l) == semidefinite(Dloc,Dloc)
                end
            end 
        end    

        %The sqrt(A_max)*x_i - x_i^2 loc. constraints
        for k = 1:n
            sqrt(max(Matrix(:)))*temp(:,:,k) - tempSquare(:,:,k,k) == semidefinite(Dloc,Dloc)
            if dagger
                sqrt(max(Matrix(:)))*temp(:,:,k) - tempSquare(:,:,k,k) >= 0
            end
        end

        %The A_kl - x_k y_l loc. constraints
        for k = 1:size(Matrix,1)
            for l = 1+size(Matrix,1):n
                A(k,l)*M(1:Dloc,1:Dloc) - tempSquare(:,:,k,l) == semidefinite(Dloc,Dloc)
                if dagger
                    A(k,l)*M(1:Dloc,1:Dloc) - tempSquare(:,:,k,l) >= 0
                end
            end
        end


cvx_end
        







==> xi_psd.m <==
%This script computes the bound xi_{t,V}^{psd}(Matrix) as defined in the paper 'Lower bounds on matrix factorization ranks via noncommutative polynomial
% optimization' by Sander Gribling, David de Laat & Monique Laurent. 


clear all
clc


%Example input of a matrix: 
% b = 4;
% c = 1/4;
% Matrix = [  1 b c;
%             c 1 b;
%             b c 1]

%Slack matrix of the regular hexagon: S_H (and DS_H)
% Matrix = ([0 2 4 4 2 0; 0 0 2 4 4 2; 2 0 0 2 4 4; 4 2 0 0 2 4; 4 4 2 0 0 2; 2 4 4 2 0 0]);
% Matrix(1,:) = Matrix(1,:)*2;
% Matrix(2,:) = Matrix(2,:)*2;
% Matrix = Matrix/2

%Slack matrix of Q:
% Matrix = [  0 0 2 2;
%             1 0 0 3;
%             0 1 3 0;
%             2 2 0 0]
        


%Choose the bound:
order = 2;
propagate = false; %Propagate zeroes? (See Section 3.3)


%%
%The script below computes the bound. 

A = [ ones(size(Matrix,1)) Matrix; Matrix' ones(size(Matrix,2))];
n = size(A,1);
D = Delta(n,order); 
Dloc =  Delta(n,order-1);


C = sparse(D^2,1);
count = 1;
%The moment constraints
for m = 1:Delta(n,2*order)
    word = ind2word(n,m,order);
    circword = circshift(word',1)';
    l = length(word);
    for i = max(1,l-order):l 
        u = fliplr(word(1:i));
        v = word(i+1:end);       
        for j = max(1,l-order):l 
            w = fliplr(word(1:j));
            z = word(j+1:end);
            s = fliplr(circword(1:j));
            t = circword(j+1:end);
            iu = word2ind(n,u);
            iv = word2ind(n,v);
            iw = word2ind(n,w);
            iz = word2ind(n,z);
            is = word2ind(n,s);
            it = word2ind(n,t);

            if [iu, iv, iw, iz] <= D*ones(1,4)
                if any([iu, iv] ~= [iw, iz])
                    C(sub2ind([D,D],iu,iv),count) = 1;
                    C(sub2ind([D,D],iw,iz),count) = -1;
                    count = count+1;
                end
                if any(word ~= circword)
                    C(sub2ind([D,D],iu,iv),count) = 1;
                    C(sub2ind([D,D],is,it),count) = -1;
                    count = count+1;
                end
            end 
        end 
    end
end
C = C';

B = sparse(D,1);
if propagate
    for m = 1:Delta(n,order) 
        word = ind2word(n,m,order);
        l = length(word);
        if(l==0)
            continue
        end
        for i = 1:l-1
            if(A(word(i),word(i+1)) == 0)
                ind = word2ind(n,word);
                B(ind) = 1;
            end
        end       
    end
end 

Rem = ones(D,1).*B;

G = true(D,D);
for i = 1:D
    if(Rem(i) == 1)
        G(:,i) = false;
        G(i,:) = false;
    end
end
C = C(:,G(:));



Dnew = D- sum(Rem)
Dnewloc = Dloc - sum(Rem(1:Dloc))
                

        cvx_begin 
            
        variable M(Dnew,Dnew) semidefinite
        variable temp(Dnewloc,Dnewloc,n)  
        variable tempSquare(Dnewloc,Dnewloc,n,n) 

        minimize( M(1,1) ) 

        subject to

            %The tracial moment constraints
            C*M(:) == 0
            
            %The second order constraints
            M(2+size(Matrix,1):1+size(Matrix,1)+size(Matrix,2),2:1+size(Matrix,1)) == Matrix'


            %The localizing constraints
            for k = 1:n
                for i = 1:Dloc
                    for j = 1:Dloc
                        word1 = ind2word(n,i,order);
                        word2 = [k word1];
                        if(Rem(word2ind(n,word2)) == 0 && Rem(j) == 0)
                            index = word2ind(n,word2);
                            index = index - sum(Rem(1:index-1));
                            temp(i-sum(Rem(1:i-1)),j-sum(Rem(1:j-1)),k) == M(index,j-sum(Rem(1:j-1)))           
                        end
                    end
                end
            end
            %The localizing constraints
            for k = 1:n
                for l = 1:n
                    for i = 1:Dloc
                        for j = 1:Dloc
                            word1 = ind2word(n,i,order);
                            word2 = [k, word1];
                            word3 = ind2word(n,j,order);
                            word4 = [l, word3];
                            if(Rem(word2ind(n,word2)) == 0 && Rem(word2ind(n,word4)) == 0)
                                index = word2ind(n,word2);
                                index = index - sum(Rem(1:index-1));
                                index2 = word2ind(n,word4);
                                index2 = index2-sum(Rem(1:index2-1));
                                tempSquare(i-sum(Rem(1:i-1)),j-sum(Rem(1:j-1)),k,l) == M(index,index2)           
                            end
                        end
                    end
                end
                if (k <= size(Matrix,1))
                    temp(:,:,k)-tempSquare(:,:,k,k) == semidefinite(Dnewloc,Dnewloc)
                else
                    sum(Matrix(:,k-size(Matrix,1)))*temp(:,:,k) - tempSquare(:,:,k,k) == semidefinite(Dnewloc,Dnewloc)
                end
            end   
            
            %The sum_i E_i = I constraints
            M(1:Dnewloc,1:Dnewloc) - sum(temp(:,:,1:size(Matrix,1)),3) == semidefinite(Dnewloc,Dnewloc)
          - M(1:Dnewloc,1:Dnewloc) + sum(temp(:,:,1:size(Matrix,1)),3) == semidefinite(Dnewloc,Dnewloc)
          




        cvx_end
